On some families of Gushel-Mukai fourfolds

We give explicit descriptions of some Noether-Lefschetz divisors in the moduli space of Gushel-Mukai fourfolds. As a consequence we obtain that their Kodaira dimension is negative.

==> anc/M2-package.txt <==


You can use the following line command to download the latest version of the Macaulay2 package SpecialFanoFourfolds:

curl -s -o SpecialFanoFourfolds.m2 https://raw.githubusercontent.com/Macaulay2/M2/development/M2/Macaulay2/packages/SpecialFanoFourfolds.m2


